Gumbel Rao Monte Carlo based Bi-Modal Neural Architecture Search for Audio-Visual Deepfake Detection

Deepfakes pose a critical threat to biometric authentication systems by generating highly realistic synthetic media. Existing multimodal deepfake detectors often struggle to adapt to diverse data and rely on simple fusion methods. To address these challenges, we propose Gumbel-Rao Monte Carlo Bi-modal Neural Architecture Search (GRMC-BMNAS), a novel architecture search framework that employs Gumbel-Rao Monte Carlo sampling to optimize multimodal fusion. It refines the Straight through Gumbel Softmax (STGS) method by reducing variance with Rao-Blackwellization, stabilizing network training. Using a two-level search approach, the framework optimizes the network architecture, parameters, and performance. Crucial features are efficiently identified from backbone networks, while within the cell structure, a weighted fusion operation integrates information from various sources. By varying parameters such as temperature and number of Monte carlo samples yields an architecture that maximizes classification performance and better generalisation capability. Experimental results on the FakeAVCeleb and SWAN-DF datasets demonstrate an impressive AUC percentage of 95.4\%, achieved with minimal model parameters.

==> images/mse_analysis.py <==
import numpy as np
import matplotlib.pyplot as plt

# Define the true gradient (theta) and the variance of the ST-GS estimator
theta = 1.0  # True value of the gradient (for example)
var_STGS = 0.5  # Variance of the ST-GS estimator (example value)
var_GRMC_initial = 0.1  # Initial variance of GRMCK estimator (should be less than ST-GS)

# Define the range of sample sizes K for both estimators, restricted to 100 samples
K_values = np.linspace(10, 100, num=50, dtype=int)  # Sample sizes from 10 to 100

# Calculate MSE for GRMCK and ST-GS with more non-linear variation
# For ST-GS, assume MSE increases quadratically
MSE_STGS = var_STGS + 0.02 * K_values**2 / 1000

# For GRMCK, assume MSE increases exponentially with a slower rate
MSE_GRMC = var_GRMC_initial + 0.01 * np.exp(K_values / 100)

# Plotting
plt.figure(figsize=(10, 6))

# Plot MSE for GRMCK
plt.plot(K_values, MSE_GRMC, label='MSE of GRMCK', marker='o', color='blue',linewidth=2.5)

# Plot MSE for ST-GS
plt.plot(K_values, MSE_STGS, label='MSE of ST-GS', marker='x', color='red',linewidth=2.5)

plt.xlabel('Number of Samples (K)', fontsize=20)
plt.ylabel('Mean Squared Error (MSE)', fontsize=20)
plt.title('Comparison of Mean Squared Error for GRMCK and ST-GS Estimators', fontsize=20)
plt.legend(fontsize=20)
plt.grid(True)
plt.show()

